The role of magnetic fields in the formation of protostars, disks, and outflows

We present our current understanding of the formation and early evolution of protostars, protoplanetary disks, and the driving of outflows as dictated by the interplay of magnetic fields and partially ionized gas in molecular cloud cores. In recent years, the field has witnessed enormous development through sub-millimeter observations which in turn have constrained models of protostar formation. As a result of these observations % that the observations provided, the state-of-the-art theoretical understanding of the formation and evolution of young stellar objects is described. In particular, we emphasize the importance of the coupling, decoupling, and re-coupling between weakly ionized gas and the magnetic field on appropriate scales. This highlights the complex and intimate relationship between gravitational collapse and magnetic fields in young protostars.

==> pp7.h <==
\usepackage{times}
\usepackage{amsmath}
\usepackage{fancyhdr}

% Define header and footer information for default.

\fancyhead[L]{\sauthors} %Left   Header
\fancyhead[C]{}                                 %Center Header
\fancyhead[R]{\stitle}                    %Right  Header

\fancyfoot[L]{}                                 %Left   Footer
\fancyfoot[C]{\thepage}                         %Center Footer
\fancyfoot[R]{}                                 %Right  Footer

\renewcommand{\headrulewidth}{0pt} 
\renewcommand{\footrulewidth}{0pt}

% Define header and footer for the first page.
\fancypagestyle{fancy1st}{                      %Define style "fancy1st"
    \fancyhead[L]{}                             %Overwrite Left   Header
    \fancyhead[C]{}                             %Overwrite Center Header
    \fancyhead[R]{}                             %Overwrite Right  Header

    \fancyfoot[L]{Protostars and Planets VII}   %Overwrite Left   Footer
    \fancyfoot[C]{}                             %Overwrite Center Footer
    \fancyfoot[R]{}                             %Overwrite Right  Footer
%   \fancyfoot[R]{Shu-ichiro Inutsuka, Motohide Tamura, Yuri Aikawa, Takayuki Muto, \& Kengo Tomida (eds.)} 
}
\voffset=-0.25in
\pagestyle{fancy}
\thispagestyle{fancy1st}

